Robot Impedance Control and Passivity Analysis with Inner Torque and Velocity Feedback Loops

Impedance control is a well-established technique to control interaction forces in robotics. However, real implementations of impedance control with an inner loop may suffer from several limitations. Although common practice in designing nested control systems is to maximize the bandwidth of the inner loop to improve tracking performance, it may not be the most suitable approach when a certain range of impedance parameters has to be rendered. In particular, it turns out that the viable range of stable stiffness and damping values can be strongly affected by the bandwidth of the inner control loops (e.g. a torque loop) as well as by the filtering and sampling frequency. This paper provides an extensive analysis on how these aspects influence the stability region of impedance parameters as well as the passivity of the system. This will be supported by both simulations and experimental data. Moreover, a methodology for designing joint impedance controllers based on an inner torque loop and a positive velocity feedback loop will be presented. The goal of the velocity feedback is to increase (given the constraints to preserve stability) the bandwidth of the torque loop without the need of a complex controller.

==> authors_bio/convert2tiff.sh <==
#!/bin/bash

# convert .pdf to lzw compressed .tiff changing dpi to 300
mkdir tiffs
for f in *.jpg; do
  echo `date` $f;
  convert -units PixelsPerInch -density 600   -colorspace GRAY -gamma 2.2 -compress lzw $f tiffs/$f.tiff;
done
date


==> matlab/30Pm/convert2pdf.m <==
close all
clear all
clc

%% Set grids on all axis.
set(0,'defaultAxesXGrid','on');
set(0,'defaultAxesYGrid','on');
set(0,'defaultAxesZGrid','on');


% set some other default values
set(0, 'RecursionLimit', 50);
set(0, 'DefaultFigurePaperType', 'A4');
set(0,'Defaultlinelinewidth',3)


 set(0,'defaultaxeslinewidth',1)
 set(0,'defaultpatchlinewidth',1)

set(0, 'DefaultFigureWindowStyle', 'normal');
set(0, 'DefaultAxesBox', 'on');
set(0, 'DefaultTextFontSize', 40);
set(0, 'DefaultAxesFontSize', 40);
set(0, 'DefaultUicontrolFontSize', 40);
%%markers
set(0,'DefaultLineMarkerSize',14);
set(0,'DefaultLineMarker','d');



DirFile=dir('*.fig');
FileName={DirFile(:).name};
v_idx=[];
for i=1:length(FileName)
    FileName{i};
    if not(isempty(strfind(FileName{i},'AQX')))%se non � vuoto vuol dire che ha trovato l'indice dove c'� 08
        v_idx=[v_idx i]; %mette i 3 indici
    end
end
if isempty(v_idx)
    return
end




for cont=1:length(FileName)
    
    

    fig1 = openfig(FileName{cont});
    disp(strcat('opening...',FileName{cont})); 
    
    %%SETUP PAGE
    set(gcf, 'Paperunits' , 'centimeters')
    set(gcf, 'PaperSize', [30 25]);
    set(gcf, 'PaperPosition', [0 0 30  25]); 

    xgraph = 0.13; %from left
    %coordinates for 1 subplot
    one_y1 = 0.12;
    one_w = 0.83;
    one_h = 0.8;
     
    ha = findobj(fig1, 'type','axes');
    set(ha,'position',[xgraph one_y1 one_w one_h]);
    set(ha,'ytick',[5 10 15 20 25 30 35 40 45 50] , 'YTickLabel',[5 10 15 20 25 30 35 40 45 50 ])
    set(ha,'xgrid','on','ygrid','on','xlim', [0 20000],'ylim',[0 50]);
    ylabel(ha,'D [$Nms/rad$]','interpreter','latex','fontsize',40);
    xlabel(ha,'K [$Nm/rad$]','interpreter','latex','fontsize',40);
       
    
    if strcmp(FileName{cont},'Nav10.fig')
        stableD=[5      15      20      40     40  ];
        stableK=[10000 10000    15000   10000  15000];
        unstableD=[5      10  ];
        unstableK=[1000  1500 ];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end

    if strcmp(FileName{cont},'Nav20.fig')
        stableD=[ 5     45  ];
        stableK=[ 20000  15000];
        unstableD=[5    5       10     10     15    15     20  ];
        unstableK=[1100  10400   1100  9000   1100  8000   3000 ];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end

    if strcmp(FileName{cont},'Nav50.fig')
        stableD=[ 10     40      30 ];
        stableK=[ 10000  12000    2600];
        unstableD=[5    5    10    10    15    15    20     20     25       ];
        unstableK=[400  4000 700   3400  1100  3200  1400   2900   2600   ];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end

    if strcmp(FileName{cont},'LowLegInertia.fig')
        stableD=[ 40 ];
        stableK=[ 4000 ];
        unstableD=[    5      5      5        10       15   ];
        unstableK=[    600    10000  20000    2000     5000 ];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end

    if strcmp(FileName{cont},'PItorque05.fig')
        stableD=[  25   40      45  ];
        stableK=[  5000 15000   5000 ];
        unstableD=[ 5      5           10          15      25  ];
        unstableK=[ 0      0          1700        2900    8700 ];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end

    if strcmp(FileName{cont},'PItorque1.fig')
        stableD=[10  30      40  ];
        stableK=[2500 10000 10000];
        unstableD=[5     5            5     10 ];
        unstableK=[1100  2600   18000 19000];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end

               
    if strcmp(FileName{cont},'PItorque2.fig')
        stableD=[40  ];
        stableK=[5000  ];
        unstableD=[5    ];
        unstableK=[20000];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end
     
      if strcmp(FileName{cont},'PItorque4.fig')
        stableD=[ ];
        stableK=[];
        unstableD=[ 5     10      15   20     25      30      35      40      45    50    ];
        unstableK=[ 0    4700    8500 10300  10300   9200    8800    7800    7200  5800];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
      end
    
    if strcmp(FileName{cont},'PItorque6.fig')
        stableD=[ ];
        stableK=[];
        unstableD=[5      10      15   20     25      30      35      40      45    50    ];
        unstableK=[0    5400    5700   5700   4700    3800    2400    300     0       0   ];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end
    
    if strcmp(FileName{cont},'VC0.fig')
        stableD=[5    5    30 ];
        stableK=[5000 15000 15000];
        unstableD=[    ];
        unstableK=[];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end 
    
    if strcmp(FileName{cont},'VC05.fig')
        stableD=[10   10     30    30    30   45 ];
        stableK=[3000  5000  3000  10000 15000 15000];
        unstableD=[    ];
        unstableK=[  ];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end
    
    
    
    if strcmp(FileName{cont},'Sampling2ms.fig')
        stableD=[ 10  10   10    15 ];
        stableK=[ 5000 2000 4000 2500];
        unstableD=[5   5    5     5     10 ];
        unstableK=[500 4600 20000 18000  20000 ];
        hold on
        plot(gca,stableK,stableD,'sk');
        plot(gca,unstableK,unstableD,'xk');
    end
    
    
        
    
    if strcmp(FileName{cont},'Sampling6ms.fig')
          set(gca,'fontsize',40);
    end
    
        
    
    if strcmp(FileName{cont},'Sampling8ms.fig')
           set(gca,'fontsize',40);
    end
    
    if strcmp(FileName{cont},'VC12.fig')
          set(gca,'fontsize',40);
    end
    
    
    pdfname=strrep(FileName{cont},'.fig','.pdf');
      

   
    print(fig1,'-dpdf',pdfname);
    close all


    disp(strcat('saving...',pdfname)); 

end




==> matlab/TFlinkvel/plot_vel.m <==
close all
clear all
clc

%%SETUP PAGE

set(gcf, 'Paperunits' , 'centimeters')
set(gcf, 'PaperSize', [40 20]);
set(gcf, 'PaperPosition', [0 0 40  20]); 




xgraph = 0.15; %from left
%coordinates  for 3 subplots
three_y1 = 0.7;
three_y2 = 0.4;%s2nd graph
three_y3 = 0.1; %1st graph
three_w = 0.85; %width
three_h = 0.25;
%coordinates  for 2 subplots
two_y1 = 0.14;%s2nd graph
two_y2 = 0.62; %1st graph
two_w = 0.8; %width
two_h = 0.35;
%coordinates for 1 subplot
one_y1 = 0.1;
one_w = 0.85;
one_h = 0.8;


%% Set grids on all axis.
set(0,'defaultAxesXGrid','on');
set(0,'defaultAxesYGrid','on');
set(0,'defaultAxesZGrid','on');


% set some other default values
set(0, 'RecursionLimit', 50);
set(0, 'DefaultFigurePaperType', 'A4');
set(0,'Defaultlinelinewidth',3)


 set(0,'defaultaxeslinewidth',1)
 set(0,'defaultpatchlinewidth',1)

set(0, 'DefaultFigureWindowStyle', 'normal');
set(0, 'DefaultAxesBox', 'on');
set(0, 'DefaultTextFontSize', 40);
set(0, 'DefaultAxesFontSize', 40);
set(0, 'DefaultUicontrolFontSize', 40);

load d00301_Chirp_10V_60Hz.mat 


Ts=0.001
Fs=1000

Tj=detrend(LF_HAA_load,'constant');
V=MOT_1_voltage;      

ypos=MOT_1_position;
yvel=[0;diff(ypos)/Ts];
% 


%%%%TRANSFER FUNCTION COMPARISON FOR VELOCITY (PAPER)
%%FFT from Michele's code EXPERIMENTAL DATA
data = iddata(yvel,V,1/Fs);
%Remove the constant levels and make the data zero-mean.  
data_new= detrend(data,'constant');
input=data_new.InputData;
output=data_new.OutputData; 
%%%FFT
DataLength=length(time);
NFFT = 2^nextpow2(DataLength); % Next power of 2 from length of data
in= fft(input,NFFT)/DataLength;
out= fft(output,NFFT)/DataLength;
%Construct a frequency axis
a=NFFT/2;
f=Fs*(0:a)/NFFT;
w_f=2*pi*f;
%%%% Plot of the bode magnitude 
TF=out./in;
TFhalf=TF(1:a+1);
TFmag_exp=abs(TFhalf);
TFdb_exp=20*log10(TFmag_exp);
%TFphase_exp=unwrap([0; angle(TFhalf(2:end))])*180/pi;%rem(unwrap(angle(TFhalf))*180/pi  ,  360);
TFphase_exp=(angle(TFhalf))*180/pi;      

%%%PLOTS TRANSFER FUNCTION

set(gcf, 'paperunits' , 'centimeters')
set(gcf, 'PaperSize', [34 26]);
set(gcf, 'PaperPosition', [0 0 34 26]);



ha(1) = axes('position',[xgraph two_y2 two_w two_h]);
semilogx(f,TFdb_exp, 'LineWidth', 3);grid;shg
ylabel('Magnitude [$dB$]','interpreter','latex','fontsize',40)
set(ha(1),'xticklabel',[])
xlim([1 60])
ylim([-40 -20])

ha(2) = axes('position',[xgraph two_y1 two_w two_h]);
semilogx(f,TFphase_exp,'r','LineWidth', 3);grid;shg
ylabel('Phase [$deg$]','interpreter','latex','fontsize',40)
xlabel('Frequency [$Hz$]','interpreter','latex','fontsize',40)
xlim([1 60])
ylim([-100 0])
set(ha,'xgrid','on','ygrid','on','fontsize',40);


print(1,'-dpdf','TFlinkvel.pdf');






==> matlab/gravityEffects/gravityEffects_plot.m <==
clear all
close all

VC=[0 0.94]
KL2=[0 11.2]

for countVC=1:2
    for countKL=1:2

%JL2=0.12979;      %leg retracted
JL2=0.43899;       %leg extended
                   %impedance tests d00315_imp and d00316_imp suggest that JL2 is around 2 to 2.5 *larger
                   %values used are given below
                   %An important detail I forgot to to tell you, the tests 315 and 316 
                   %had a 5 kg mass attached at the endtip!! This does not require anyway high torque
                   %to the actuator because gravity and inertia forces compensate for oscillation around 0 position
                   
N=100;
R=3.32;
Kt=0.19;
Kw=0.19;
KH=27000;                 %nominal value for gearbox CSD 25 100:1, no load starting torque 7.9e-2 Nm, back driving torque at output 9.6 Nm
Jm= 2.9e-5+0.282e-4;      %emoteq motor inertia + harmonic drive inertia CSD 25, 100:1 
Bm= 1.1e-5/(2*pi/60);     %emoteq motor damping
L=  2.02e-03;             %datasheet; %H %DC motor Inductance
R=  3.32;
%JL2=7e-02; %0.3^2*6 % kgm^2  %link inertia from CAD 7e-02+ mass
BL2=1.9958e-5;

%%%%%% manually adjusted parameters to match the motor velocity response
Bm= 0.0015;
BL2= 0.00168;
DH= 0.18;
KH= 3.386e+003;
%%%%%%%%%%%%%% Tuned parameters %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Bm= 0.0015;        %damping
JL1=1e-4;          %inertia 
BL1=0;             %damping
KH=8.0769e3;       %stiffness
Kp=1.9231e3;       %stiffness
BL2=0.7560;        %damping
Dp=7.56;           %damping in parallel with Kp
DH=16.56;          %damping in parallel with KH

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% All retuned to get d00311,d00312 unstable, but d00310 is also unstable (while test was stable)
% matches d00302 with Ctorque [-Kp Kp 0 0 0 0 0] and with [0 -KH KH/N 0 0 0 0]
% and also including DH and Dp
% Dpos 0.985 stability consistent with tests 311,312 
% Dpos 0.985 stability not consistent with test 310
% Dpos 0.940 stability not consistent with test 309
% Dpos 0.940 stability consistent with tests 305,306,307,308(poor stability margins)
% All tests 305 to 312 are 0.1 rad change in ref position and for small amplitudes nonlinear
% friction can make the nonlinear system stable in a small region but the underlying linear system is not stable 
% such level of friction is too high for the other test data

%NEW MODEL equations
%additional inertia added to account for the asembly at the ouput of the
%harmonic amd the link L2 using six pins
%encoder measures the angle of the intermediate inertia
%%%%%% Taking Laplace transforms the differential Equations for the system are               
%%%%%% (Ls+R)*Im = Vm-Kb*wm                                                                                                   (1)
%%%%%% (Jm*s+Bm)*wm = Kt*Im-(1/N)*KH(thetam/N-thetaL1)-(1/N)*DH(thetam_dot/N-thetaL1_dot)+Tfriction                           (2)
%%%%%% (JL1*s+BL1)*wL1 = -Kp(thetaL1-thetaL2)-Dp(theta_dotL1-thetaL2_dot)+KH(thetam/N-thetaL1)+DH(thetam_dot/N-thetaL1_dot)   (3)
%%%%%% (JL2*s+BL2)*wL2 =  Kp(thetaL1-thetaL2)+Dp(thetaL1_dot-thetaL2_dot)+Tdisturbance                                        (4)

%STATE SPACE MODEL
%state=[L2 position, L1 position ,motor position, L2 velocity, L1 velocity, motor velocity, motor current]
%motor variables not reflected to load side
JJ=diag([JL2 JL1 Jm L]);
KK=[-Kp-KL2(countKL) Kp 0;Kp -Kp-KH KH/N;0 KH/N -KH/(N^2);0 0 0];
DK=[    -Dp Dp 0;Dp -Dp-DH DH/N;0 DH/N -DH/(N^2);0 0 0];
DK=[DK zeros(4,1)];
%DK=[dampingkh*KK zeros(3,1)];
DD=[-BL2 0 0 0;0 -BL1 0 0;0 0 -Bm Kt;0 0 -Kw -R];
AA=[zeros(3,3) eye(3) zeros(3,1);inv(JJ)*KK inv(JJ)*(DD+DK)];
BB=[zeros(3,1);inv(JJ)*[0;0;0;1]];
BBdist=[zeros(3,1);inv(JJ)*[1;0;0;0]];
BBFrict=[zeros(3,1);inv(JJ)*[0;0;1;0]];   %for friction disturbances

Cmotpos=[0 0 1.0/N 0 0 0 0];                %motor position measured at the output of harmonic drive
Cmotvel=[0 0 0 0 0 1.0/N 0];                %motor velocity measured at the output of harmonic drive
Clinkpos=[0 1 0 0 0 0 0];                   %link L1 position measured by encoder
Clinkvel=[0 0 0 0 1 0 0];                   %link L1 velocity 
Ctorque=[-Kp Kp 0 0 0 0 0];             %torque sensor measures this? (FITS BETTER EXPERIMENTAL DATA for some combination of values)
%Ctorque=[-Kp Kp 0 -Dp Dp 0 0];         %torque sensor measures this?
CL2p=[1 0 0 0 0 0 0];
CL2v=[0 0 0 1 0 0 0];                       %link L2 velocity (this is where the admittance is computed for interactions with environment)
%Ctorque=[0 -KH KH/N 0 0 0 0];          %torque sensor measures this?
Ctorque=[0 -KH KH/N 0 -DH DH/N 0];     %torque sensor measures this? %theoretically this should be the torque sensor reading
                                       %difficult to discriminate which C is best
                                       %need to look at the link position and velocity

%discretize model
Ts=1e-3;
[AAd BBDistd]=c2d(AA,BBdist,Ts);
[AAd BBFrictd]=c2d(AA,BBFrict,Ts);
[AAd BBd]=c2d(AA,BB,Ts);

AA=AAd;
BB=BBd;

%It seems numerically better to use minreal in sate space and then convert to transfer function
%transfer function from motor voltage to link position
sysmp=tf(ss(AA,BB,Clinkpos,0,Ts));
%transfer function from link position to average link velocity using 4 samples
%zpk convert to zero, pole, gain format
systot=zpk(sysmp);
%get minimum realization, that is cancel common poles and zeros
systotmin=minreal(systot,1e-5);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Closing the torque loop with PI torque controller %%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%output one is the torque sensor
%output two is the link position
%output three is the link velocity
sys0sss=ss(AA,[BB BBFrictd BBDistd],[Ctorque;Clinkpos;CL2v],0,Ts);   %includes Friction disturbances and load disturbances
%systorss=minreal(ss(AA,BB,[Ctorque],0,Ts));
systorss=minreal(balreal(ss(AA,BB,[Ctorque],0,Ts)));

%Append dynamics of the filter at the input voltage
sysfiltin=ss([],[],[],1,Ts);
%sysfiltin=ss(tf([0.6 0],[1 -0.4],Ts));                 %filter approx 150 Hz in code but this also filters the velocity compensation
%sysfiltin=ss(tf([0.5 0],[1 -0.5],Ts));                 %filter approx 114 Hz in code but this also filters the velocity compensation
%sysfiltin=ss(tf([0.4 0],[1 -0.6],Ts));                 %filter approx  83 Hz in code but this also filters the velocity compensation
temp=append(sysfiltin,sys0sss);
sys0sss=connect(temp,[2 1],[1 3 4],[2 3 4]);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% sys0=tf(ss(AA,BB,Ctorque,0,Ts));
% sysmv=tf(ss(AA,BB,CL2v,0,Ts));
% sysmp=tf(ss(AA,BB,Clinkpos,0,Ts));
%sys5sss=(connect(temp,[4 0 0 2],[1 ],[1 ]));
%averaging velocity in feedback path only
Nav=4;              %setting Nav=1 no averaging

[atemp btemp ctemp dtemp]=tf2ss([1 zeros(1,Nav-1) -1]/Nav/Ts,[1 zeros(1,Nav)]);
sysAv=ss(atemp,btemp,ctemp,dtemp,Ts);
%Append dynamics of velocity averaging to system state space model
temp=append(sys0sss,sysAv);
%input four is input to averaging
%output four is average velocity 

%%%%%%%%% NEED TO IMPLEMENT THE LINK VELOCITY COMPENSATION
%Velocity compensation set to 94% may need different PI gains
%this also changes if the load inertia JL increases
%then may need a larger percentage
vgain=(R*Bm+Kt*Kw)/Kt*N;
Dpos=VC(countVC);      %JL=0.07
%Dpos=0.950;      %JL=0.12979 Two inertia one spring model
%Dpos=0.985;      %JL=0.43899 Two inertia one spring model
%Dpos=0.988;      %JL=0.43899 Three inertia two spring model
%Dpos=1.155;      %JL=0.43899 Three inertia two spring model MIGHT BE ESTIMATED TOO LARGE DUE TO NUMERICAL ERRORS USING MINREAL
                  %Dpos maximum can be 1? otherwise a stable pole becomes unstable and if controller gain is low the closed loop 
                  %would be unstable this has been noticed in simulink. No Dpos can be larger than 1 but need to be careful
%Dpos=1.0;
sysDPos=ss([],[],[],[Dpos*vgain],Ts);
temp1=append(temp,sysDPos);
%input five is input to sysDPos
%output five is output of Dpos

%connect link position output to input of averaging velocity (output 2 to input 4)
%connect average velocity output to input of velocity compensation (output 4 to input 5)
%connect velocity compensation output to motor voltage input as positive feedback (output 5 to input 1)
%retain inputs 1 to 3 and outputs 1 to 5

%sys1sss=connect(temp,[4 0 0 2],[1 2 3],[1 2 3 4]);          %this only connects linkpos to input of averaging velocity
sys1sss_lg=connect(temp1,[4 0 0 2;5 0 0 4],[1],[5]);         %this does not close the loop (can be used for root locus)
sys1sss=connect(temp1,[4 0 0 2;5 0 0 4;1 0 0 5],[1 2 3],[1 2 3 4]);

%extract system matrices to compute transfer function from Motor Voltage
%to torque after velocity compensation
[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys1sss);   
%systorvelss=minreal(ss(atemp1,btemp1(:,1),ctemp1(1,:),dtemp1(1,1),Ts));
systorvelss=minreal(balreal(ss(atemp1,btemp1(:,1),ctemp1(1,:),dtemp1(1,1),Ts)));

%Append PI torque controller dynamics
%Implemented in the M-file as Pvel+Ivel/(z-1)
%gains below for single joint cable driven system
% Ptor=2/4.5;                 %Ptor=2, was reduced to cope with range of Pgain and Dgain
% Itor=0.1/4.5;               %Itor=0.1, was also reduced can also use Itor=0.1/2

%Tuned for model from chirp tests 02/02/2012 d00152 and d00153 with Michele
% Ptor=0.7;
% Itor=0.0966;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Designs for JL=0.43899
% Ptor=0.4;
% Itor=0.0180;
%Designs for JL=0.43899, torque and impedance loops not passive for nominal Dpos
% Ptor=0.2;
% Itor=0.0200;
%Designs for JL=0.12979
% Ptor=0.4*2;
% Itor=0.0180*2;
%Designs for JL=0.12979, torque and impedance loops not passive for nominal Dpos
% Ptor=0.4;
% Itor=0.0716;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% %Controller parameters in HyQ code
% P_force=0.6
% I_force=40
% Equivalent to Ptor=0.4;Itor=0.0180
P_force=0.382
I_force=18
Ptor=P_force+I_force*Ts;
Itor=Ptor-P_force;

[atemp btemp ctemp dtemp]=tf2ss([Ptor Itor-Ptor],[1 -1]);
sysTorCont=ss(atemp,btemp,ctemp,dtemp,Ts);
comp1=ss([],[],[],1,Ts);
filtg1=ss([],[],[],1,Ts);

%additional compensation and filters for torque loop
%are not implemented in the simulation in this M-file
%comp1=ss(tf(40/1.75*[1 -1.803 0.8140],[1 -1.047 0.3122],Ts));    %has high gain in high freq region
%comp1=ss(tf(40/1.50*[1 -1.872 0.8813],[1 -1.047 0.3122],Ts));    %has high gain in high freq region
%comp1=ss(tf(214/2.00*[1 -1.872 0.8813],[1 0.8782 0.2847],Ts));    %has even higher gain in high freq region
% comp1=ss(tf(40/3.00*[1 -1.872 0.8813],[1 -1.3077 0.4328],Ts));   %has less high gain in high freq region  %tested
% comp1=ss(tf(40/3.00/4*2*[1 -1.854 0.8604],[1 -1.7162 0.7366],Ts));  %has less high gain in high freq region (can increase gain 4 times)
%comp_final=ss(tf(5.2*1*[1 -1.882 0.8916],[1 -1.616 0.6659],Ts)); %Michele's design can increase gains by 4 (starts getting noisy at 3 so best with gain of 2)
%comp1=comp_final;
%comp1=ss(tf(4*[3.5146 -6.9884 3.4905],[1.0000 -1.9073 0.9241],Ts));  %dnotch1
%comp1=ss(tf(4*[3.2807 -6.4346 3.1693],[1.0000 -1.7562 0.7716],Ts));  %dnotchf better than dnotch1
%filtg1=ss(tf(0.71539/2*[1 1],[1 -0.2846],Ts));     %filter approx 200 Hz less phase lag
%filtg1=ss(tf(0.71539*[1],[1 -0.2846],Ts));         %filter approx 200 Hz more phase lag
%filtg1=ss(tf([0.6 0],[1 -0.4],Ts));                %filter approx 150 Hz in code but this does not filter the velocity compensation

sysTorConttot=series(sysTorCont,comp1);
sysTorConttot=series(sysTorConttot,filtg1);
temp=append(sys1sss,sysTorConttot);
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%input four is input to PI torque controller

%output one is the torque sensor
%output two is the link position
%output three is the link velocity
%output four is average velocity
%output five is output of PI torque controller

%connect torque (output one) to input of torque controller with negative feedback
%connect output 5 to input 1 (Motor Voltage)
%retain inputs 1 to 4 : input four is reference torque
%retain outputs 1 to 5: output five is Motor Voltage
sys2sss=connect(temp,[1 5;4 -1],[1 2 3 4],[1 2 3 4 5]);
%Compute Loop gain for the torque Loop
TorqueLoop_lg=minreal(connect(temp,[1 0 0 5],[4],[1]));

%Summary of Inputs and Outputs for sys2sss after closing torque loop
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%input four is Reference torque

%output one is the torque sensor
%ouput two is the link position
%ouput three is the link velocity
%output four is average velocity
%output five is Motor Voltage

%%%%% END Closing the torque loop with PI controller  %%%%%%%%%%%%%%

%extract system matrices to compute loop gain
%closed loop response and cyclic friction disturbance rejection
[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys2sss);   

CyclicFric=1.3/N;

temp1=minreal(ss(atemp1,btemp1(:,4),ctemp1(1,:),dtemp1(1,4),Ts),1e-12);  %need care using minreal sometimes dcgains may be incorrect
sys2closedtor=temp1;
temp2=minreal(ss(atemp1,btemp1(:,2)*CyclicFric,ctemp1(1,:),dtemp1(1,2)*CyclicFric,Ts),1e-12);
temp3=minreal(ss(atemp1,btemp1(:,3),ctemp1(1,:),dtemp1(1,3),Ts),1e-12);
temp1=(ss(atemp1,btemp1(:,4),ctemp1(1,:),dtemp1(1,4),Ts));               %need care using minreal sometimes dcgains may be incorrect
sys2closedtor=temp1;
temp2=(ss(atemp1,btemp1(:,2)*CyclicFric,ctemp1(1,:),dtemp1(1,2)*CyclicFric,Ts));
temp3=(ss(atemp1,btemp1(:,3),ctemp1(1,:),dtemp1(1,3),Ts));
sys2tordist=temp3;



[y(:,countVC,countKL), t(:,countVC,countKL)]=step(sys2closedtor,[0:Ts:5]);
    
    
    end
end


xgraph = 0.15; %from left
%coordinates  for 3 subplots
three_y1 = 0.7;
three_y2 = 0.4;%s2nd graph
three_y3 = 0.1; %1st graph
three_w = 0.85; %width
three_h = 0.25;
%coordinates  for 2 subplots
two_y1 = 0.14;%s2nd graph
two_y2 = 0.6; %1st graph
two_w = 0.8; %width
two_h = 0.35;
%coordinates for 1 subplot
one_y1 = 0.1;
one_w = 0.85;
one_h = 0.8;


%% Set grids on all axis.
set(0,'defaultAxesXGrid','on');
set(0,'defaultAxesYGrid','on');
set(0,'defaultAxesZGrid','on');


% set some other default values
set(0, 'RecursionLimit', 50);
set(0, 'DefaultFigurePaperType', 'A4');
set(0,'Defaultlinelinewidth',3)


 set(0,'defaultaxeslinewidth',1)
 set(0,'defaultpatchlinewidth',1)

set(0, 'DefaultFigureWindowStyle', 'normal');
set(0, 'DefaultAxesBox', 'on');
set(0, 'DefaultTextFontSize', 40);
set(0, 'DefaultAxesFontSize', 40);
set(0, 'DefaultUicontrolFontSize', 40);


set(gcf, 'paperunits' , 'centimeters')
set(gcf, 'PaperSize', [34 26]);
set(gcf, 'PaperPosition', [0 0 34 26]);

ha(1) = axes('position',[xgraph two_y2 two_w two_h]);
plot(t(:,1,1),y(:,1,1), 'LineWidth', 3,'color','r','LineStyle','--');
hold on 
plot(ha(1),t(:,2,1),y(:,2,1), 'LineWidth', 3,'color','b');
ylabel('Torque $T_l$ [$Nm$]','interpreter','latex','fontsize',40)
set(ha(1),'xtick',[0 1 2 3 4 5],'xticklabel',[],'ytick',[0 0.25 0.5 0.75 1],'yticklabel',[0 0.25 0.5 0.75 1])
ylim([0 1.01])


ha(2) = axes('position',[xgraph two_y1 two_w two_h]);
plot(ha(2),t(:,1,2),y(:,1,2), 'LineWidth', 3,'color','r','LineStyle','--');
hold on 
plot(ha(2),t(:,2,2),y(:,2,2), 'LineWidth', 3,'color','b');
set(ha(2),'xtick',[0 1 2 3 4 5],'xticklabel',[0 1 2 3 4 5],'ytick',[0  0.5 1 1.5 2],'yticklabel',[0 0.5  1 1.5 2])

ylabel('Torque $T_l$ [$Nm$]','interpreter','latex','fontsize',40)
xlabel('Time [$s$]','interpreter','latex','fontsize',40)

set(ha,'xgrid','on','ygrid','on','fontsize',40);


print(1,'-dpdf','gravityEffects.pdf');

==> matlab/gravityEffects/gravityEffects_plot_old.m <==
clear all

close all

KL2=[0 11.2];                           %Stiffness to ground

for count=1:2

%JL2=0.12979;      %leg retracted
JL2=0.43899;       %leg extended
                   %impedance tests d00315_imp and d00316_imp suggest that JL2 is around 2 to 2.5 *larger
                   %values used are given below
                   %An important detail I forgot to to tell you, the tests 315 and 316 
                   %had a 5 kg mass attached at the endtip!! This does not require anyway high torque
                   %to the actuator because gravity and inertia forces compensate for oscillation around 0 position
                   
N=100;
R=3.32;
Kt=0.19;
Kw=0.19;
KH=27000;                 %nominal value for gearbox CSD 25 100:1, no load starting torque 7.9e-2 Nm, back driving torque at output 9.6 Nm
Jm= 2.9e-5+0.282e-4;      %emoteq motor inertia + harmonic drive inertia CSD 25, 100:1 
Bm= 1.1e-5/(2*pi/60);     %emoteq motor damping
L=  2.02e-03;             %datasheet; %H %DC motor Inductance
R=  3.32;
%JL2=7e-02; %0.3^2*6 % kgm^2  %link inertia from CAD 7e-02+ mass
BL2=1.9958e-5;

%%%%%% manually adjusted parameters to match the motor velocity response
Bm= 0.0015;
BL2= 0.00168;
DH= 0.18;
KH= 3.386e+003;
%%%%%%%%%%%%%% Tuned parameters %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Bm= 0.0015;        %damping
JL1=1e-4;          %inertia 
BL1=0;             %damping
KH=8.0769e3;       %stiffness
Kp=1.9231e3;       %stiffness
BL2=0.7560;        %damping
Dp=7.56;           %damping in parallel with Kp
DH=16.56;          %damping in parallel with KH

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%KL2=7.17316578e+000;            %gravity from Robotran retracted leg foot no spring
%KL2=1.14568359e+001;            %gravity from Robotran extended  leg foot no spring

%%%%%%%%%% for tests 315 and 316 use  the following values
%KL2=43.3393    %for 5 kg and lc=0.65 seems best fit tests 315 316
%JL2=2.5515     %for 5 kg and lc=0.65 seems best fit tests 315 316

% All retuned to get d00311,d00312 unstable, but d00310 is also unstable (while test was stable)
% matches d00302 with Ctorque [-Kp Kp 0 0 0 0 0] and with [0 -KH KH/N 0 0 0 0]
% and also including DH and Dp
% Dpos 0.985 stability consistent with tests 311,312 
% Dpos 0.985 stability not consistent with test 310
% Dpos 0.940 stability not consistent with test 309
% Dpos 0.940 stability consistent with tests 305,306,307,308(poor stability margins)
% All tests 305 to 312 are 0.1 rad change in ref position and for small amplitudes nonlinear
% friction can make the nonlinear system stable in a small region but the underlying linear system is not stable 
% such level of friction is too high for the other test data

%NEW MODEL equations
%additional inertia added to account for the asembly at the ouput of the
%harmonic amd the link L2 using six pins
%encoder measures the angle of the intermediate inertia
%%%%%% Taking Laplace transforms the differential Equations for the system are               
%%%%%% (Ls+R)*Im = Vm-Kb*wm                                                                                                   (1)
%%%%%% (Jm*s+Bm)*wm = Kt*Im-(1/N)*KH(thetam/N-thetaL1)-(1/N)*DH(thetam_dot/N-thetaL1_dot)+Tfriction                           (2)
%%%%%% (JL1*s+BL1)*wL1 = -Kp(thetaL1-thetaL2)-Dp(theta_dotL1-thetaL2_dot)+KH(thetam/N-thetaL1)+DH(thetam_dot/N-thetaL1_dot)   (3)
%%%%%% (JL2*s+BL2)*wL2 =  Kp(thetaL1-thetaL2)+Dp(thetaL1_dot-thetaL2_dot)+Tdisturbance                                        (4)

%STATE SPACE MODEL
%state=[L2 position, L1 position ,motor position, L2 velocity, L1 velocity, motor velocity, motor current]
%motor variables not reflected to load side
JJ=diag([JL2 JL1 Jm L]);
KK=[-Kp-KL2(count) Kp 0;Kp -Kp-KH KH/N;0 KH/N -KH/(N^2);0 0 0];
DK=[    -Dp Dp 0;Dp -Dp-DH DH/N;0 DH/N -DH/(N^2);0 0 0];
DK=[DK zeros(4,1)];
%DK=[dampingkh*KK zeros(3,1)];
DD=[-BL2 0 0 0;0 -BL1 0 0;0 0 -Bm Kt;0 0 -Kw -R];
AA=[zeros(3,3) eye(3) zeros(3,1);inv(JJ)*KK inv(JJ)*(DD+DK)];
BB=[zeros(3,1);inv(JJ)*[0;0;0;1]];
BBdist=[zeros(3,1);inv(JJ)*[1;0;0;0]];
BBFrict=[zeros(3,1);inv(JJ)*[0;0;1;0]];   %for friction disturbances

Cmotpos=[0 0 1.0/N 0 0 0 0];                %motor position measured at the output of harmonic drive
Cmotvel=[0 0 0 0 0 1.0/N 0];                %motor velocity measured at the output of harmonic drive
Clinkpos=[0 1 0 0 0 0 0];                   %link L1 position measured by encoder
Clinkvel=[0 0 0 0 1 0 0];                   %link L1 velocity 
Ctorque=[-Kp Kp 0 0 0 0 0];             %torque sensor measures this? (FITS BETTER EXPERIMENTAL DATA for some combination of values)
%Ctorque=[-Kp Kp 0 -Dp Dp 0 0];         %torque sensor measures this?
CL2p=[1 0 0 0 0 0 0];
CL2v=[0 0 0 1 0 0 0];                       %link L2 velocity (this is where the admittance is computed for interactions with environment)
%Ctorque=[0 -KH KH/N 0 0 0 0];          %torque sensor measures this?
Ctorque=[0 -KH KH/N 0 -DH DH/N 0];     %torque sensor measures this? %theoretically this should be the torque sensor reading
                                       %difficult to discriminate which C is best
                                       %need to look at the link position and velocity

%discretize model
Ts=1e-3;
[AAd BBDistd]=c2d(AA,BBdist,Ts);
[AAd BBFrictd]=c2d(AA,BBFrict,Ts);
[AAd BBd]=c2d(AA,BB,Ts);

AA=AAd;
BB=BBd;

%It seems numerically better to use minreal in sate space and then convert to transfer function
%transfer function from motor voltage to link position
sysmp=tf(ss(AA,BB,Clinkpos,0,Ts));
%transfer function from link position to average link velocity using 4 samples
%zpk convert to zero, pole, gain format
systot=zpk(sysmp);
%get minimum realization, that is cancel common poles and zeros
systotmin=minreal(systot,1e-5);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Closing the torque loop with PI torque controller %%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%output one is the torque sensor
%output two is the link position
%output three is the link velocity
sys0sss=ss(AA,[BB BBFrictd BBDistd],[Ctorque;Clinkpos;CL2v],0,Ts);   %includes Friction disturbances and load disturbances
%systorss=minreal(ss(AA,BB,[Ctorque],0,Ts));
systorss=minreal(balreal(ss(AA,BB,[Ctorque],0,Ts)));

%Append dynamics of the filter at the input voltage
sysfiltin=ss([],[],[],1,Ts);
%sysfiltin=ss(tf([0.6 0],[1 -0.4],Ts));                 %filter approx 150 Hz in code but this also filters the velocity compensation
%sysfiltin=ss(tf([0.5 0],[1 -0.5],Ts));                 %filter approx 114 Hz in code but this also filters the velocity compensation
%sysfiltin=ss(tf([0.4 0],[1 -0.6],Ts));                 %filter approx  83 Hz in code but this also filters the velocity compensation
temp=append(sysfiltin,sys0sss);
sys0sss=connect(temp,[2 1],[1 3 4],[2 3 4]);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% sys0=tf(ss(AA,BB,Ctorque,0,Ts));
% sysmv=tf(ss(AA,BB,CL2v,0,Ts));
% sysmp=tf(ss(AA,BB,Clinkpos,0,Ts));
%sys5sss=(connect(temp,[4 0 0 2],[1 ],[1 ]));
%averaging velocity in feedback path only
Nav=4;              %setting Nav=1 no averaging

[atemp btemp ctemp dtemp]=tf2ss([1 zeros(1,Nav-1) -1]/Nav/Ts,[1 zeros(1,Nav)]);
sysAv=ss(atemp,btemp,ctemp,dtemp,Ts);
%Append dynamics of velocity averaging to system state space model
temp=append(sys0sss,sysAv);
%input four is input to averaging
%output four is average velocity 

%%%%%%%%% NEED TO IMPLEMENT THE LINK VELOCITY COMPENSATION
%Velocity compensation set to 94% may need different PI gains
%this also changes if the load inertia JL increases
%then may need a larger percentage
vgain=(R*Bm+Kt*Kw)/Kt*N;
Dpos=0;      %JL=0.07
%Dpos=0.950;      %JL=0.12979 Two inertia one spring model
%Dpos=0.985;      %JL=0.43899 Two inertia one spring model
%Dpos=0.988;      %JL=0.43899 Three inertia two spring model
%Dpos=1.155;      %JL=0.43899 Three inertia two spring model MIGHT BE ESTIMATED TOO LARGE DUE TO NUMERICAL ERRORS USING MINREAL
                  %Dpos maximum can be 1? otherwise a stable pole becomes unstable and if controller gain is low the closed loop 
                  %would be unstable this has been noticed in simulink. No Dpos can be larger than 1 but need to be careful
%Dpos=1.0;
sysDPos=ss([],[],[],[Dpos*vgain],Ts);
temp1=append(temp,sysDPos);
%input five is input to sysDPos
%output five is output of Dpos

%connect link position output to input of averaging velocity (output 2 to input 4)
%connect average velocity output to input of velocity compensation (output 4 to input 5)
%connect velocity compensation output to motor voltage input as positive feedback (output 5 to input 1)
%retain inputs 1 to 3 and outputs 1 to 5

%sys1sss=connect(temp,[4 0 0 2],[1 2 3],[1 2 3 4]);          %this only connects linkpos to input of averaging velocity
sys1sss_lg=connect(temp1,[4 0 0 2;5 0 0 4],[1],[5]);         %this does not close the loop (can be used for root locus)
sys1sss=connect(temp1,[4 0 0 2;5 0 0 4;1 0 0 5],[1 2 3],[1 2 3 4]);

%extract system matrices to compute transfer function from Motor Voltage
%to torque after velocity compensation
[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys1sss);   
%systorvelss=minreal(ss(atemp1,btemp1(:,1),ctemp1(1,:),dtemp1(1,1),Ts));
systorvelss=minreal(balreal(ss(atemp1,btemp1(:,1),ctemp1(1,:),dtemp1(1,1),Ts)));

%Append PI torque controller dynamics
%Implemented in the M-file as Pvel+Ivel/(z-1)
%gains below for single joint cable driven system
% Ptor=2/4.5;                 %Ptor=2, was reduced to cope with range of Pgain and Dgain
% Itor=0.1/4.5;               %Itor=0.1, was also reduced can also use Itor=0.1/2

P_force=0.382
I_force=18
Ptor=P_force+I_force*Ts;
Itor=Ptor-P_force;

[atemp btemp ctemp dtemp]=tf2ss([Ptor Itor-Ptor],[1 -1]);
sysTorCont=ss(atemp,btemp,ctemp,dtemp,Ts);
comp1=ss([],[],[],1,Ts);
filtg1=ss([],[],[],1,Ts);

sysTorConttot=series(sysTorCont,comp1);
sysTorConttot=series(sysTorConttot,filtg1);
temp=append(sys1sss,sysTorConttot);
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%input four is input to PI torque controller

%output one is the torque sensor
%output two is the link position
%output three is the link velocity
%output four is average velocity
%output five is output of PI torque controller

%connect torque (output one) to input of torque controller with negative feedback
%connect output 5 to input 1 (Motor Voltage)
%retain inputs 1 to 4 : input four is reference torque
%retain outputs 1 to 5: output five is Motor Voltage
sys2sss=connect(temp,[1 5;4 -1],[1 2 3 4],[1 2 3 4 5]);
%Compute Loop gain for the torque Loop
TorqueLoop_lg=minreal(connect(temp,[1 0 0 5],[4],[1]));

[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys2sss);   

temp1=minreal(ss(atemp1,btemp1(:,4),ctemp1(1,:),dtemp1(1,4),Ts),1e-12);  %need care using minreal sometimes dcgains may be incorrect
sys2closedtor=temp1;



[y1(:,count),t1(:,count)]=step(sys2closedtor,[0:Ts:5]);grid;shg



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%VC=0.94

%%
vgain=(R*Bm+Kt*Kw)/Kt*N;
Dpos=0.94;      %JL=0.07
%Dpos=0.950;      %JL=0.12979 Two inertia one spring model
%Dpos=0.985;      %JL=0.43899 Two inertia one spring model
%Dpos=0.988;      %JL=0.43899 Three inertia two spring model
%Dpos=1.155;      %JL=0.43899 Three inertia two spring model MIGHT BE ESTIMATED TOO LARGE DUE TO NUMERICAL ERRORS USING MINREAL
                  %Dpos maximum can be 1? otherwise a stable pole becomes unstable and if controller gain is low the closed loop 
                  %would be unstable this has been noticed in simulink. No Dpos can be larger than 1 but need to be careful
%Dpos=1.0;
sysDPos=ss([],[],[],[Dpos*vgain],Ts);
temp1=append(temp,sysDPos);
%input five is input to sysDPos
%output five is output of Dpos

%connect link position output to input of averaging velocity (output 2 to input 4)
%connect average velocity output to input of velocity compensation (output 4 to input 5)
%connect velocity compensation output to motor voltage input as positive feedback (output 5 to input 1)
%retain inputs 1 to 3 and outputs 1 to 5

%sys1sss=connect(temp,[4 0 0 2],[1 2 3],[1 2 3 4]);          %this only connects linkpos to input of averaging velocity
sys1sss_lg=connect(temp1,[4 0 0 2;5 0 0 4],[1],[5]);         %this does not close the loop (can be used for root locus)
sys1sss=connect(temp1,[4 0 0 2;5 0 0 4;1 0 0 5],[1 2 3],[1 2 3 4]);

%extract system matrices to compute transfer function from Motor Voltage
%to torque after velocity compensation
[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys1sss);   
%systorvelss=minreal(ss(atemp1,btemp1(:,1),ctemp1(1,:),dtemp1(1,1),Ts));
systorvelss=minreal(balreal(ss(atemp1,btemp1(:,1),ctemp1(1,:),dtemp1(1,1),Ts)));

%Append PI torque controller dynamics
%Implemented in the M-file as Pvel+Ivel/(z-1)
%gains below for single joint cable driven system
% Ptor=2/4.5;                 %Ptor=2, was reduced to cope with range of Pgain and Dgain
% Itor=0.1/4.5;               %Itor=0.1, was also reduced can also use Itor=0.1/2

P_force=0.382
I_force=18
Ptor=P_force+I_force*Ts;
Itor=Ptor-P_force;

[atemp btemp ctemp dtemp]=tf2ss([Ptor Itor-Ptor],[1 -1]);
sysTorCont=ss(atemp,btemp,ctemp,dtemp,Ts);
comp1=ss([],[],[],1,Ts);
filtg1=ss([],[],[],1,Ts);

sysTorConttot=series(sysTorCont,comp1);
sysTorConttot=series(sysTorConttot,filtg1);
temp=append(sys1sss,sysTorConttot);
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%input four is input to PI torque controller

%output one is the torque sensor
%output two is the link position
%output three is the link velocity
%output four is average velocity
%output five is output of PI torque controller

%connect torque (output one) to input of torque controller with negative feedback
%connect output 5 to input 1 (Motor Voltage)
%retain inputs 1 to 4 : input four is reference torque
%retain outputs 1 to 5: output five is Motor Voltage
sys2sss=connect(temp,[1 5;4 -1],[1 2 3 4],[1 2 3 4 5]);
%Compute Loop gain for the torque Loop
TorqueLoop_lg=minreal(connect(temp,[1 0 0 5],[4],[1]));

[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys2sss);   

temp1=minreal(ss(atemp1,btemp1(:,4),ctemp1(1,:),dtemp1(1,4),Ts),1e-12);  %need care using minreal sometimes dcgains may be incorrect
sys2closedtor=temp1;


[y2(:,count),t2(:,count)]=step(sys2closedtor,[0:Ts:5]);grid;shg




end


%% Set grids on all axis.
set(0,'defaultAxesXGrid','on');
set(0,'defaultAxesYGrid','on');
set(0,'defaultAxesZGrid','on');


% set some other default values
set(0, 'RecursionLimit', 50);
set(0, 'DefaultFigurePaperType', 'A4');
set(0,'Defaultlinelinewidth',3)
set(0,'DefaultAxesColorOrder',[0 0 0],  'DefaultAxesLineStyleOrder','-|-|-|-.')

 set(0,'defaultaxeslinewidth',1)
 set(0,'defaultpatchlinewidth',1)

set(0, 'DefaultFigureWindowStyle', 'normal');
set(0, 'DefaultAxesBox', 'on');
set(0, 'DefaultTextFontSize', 40);
set(0, 'DefaultAxesFontSize', 40);
set(0, 'DefaultUicontrolFontSize', 40);

%coordinates  for 2 subplots
two_y1 = 0.14;%s2nd graph
two_y2 = 0.62; %1st graph
two_w = 0.8; %width
two_h = 0.35;
xgraph = 0.13; %from left


set(gcf, 'paperunits' , 'centimeters')
set(gcf, 'PaperSize', [34 26]);
set(gcf, 'PaperPosition', [0 0 34 26]);


%plot
ha(1) = axes('position',[xgraph two_y2 two_w two_h]);
hp(1) = plot(ha(1),t1(:,1),y1(:,1),'linewidth',3,'color','r');
hold on
plot(ha(1),t2(:,1),y2(:,1),'linestyle','-.','linewidth',3,'color','b');
ylabel(ha(1),'Torque $T_l$ [$Nm$]','fontsize',40,'interpreter','latex')
set(ha(1),'xtick',[0 1 2 3 4 5 ],'xticklabel',[],'ytick',[0 0.25 0.5 0.75 1 ],'yticklabel',[0 0.25 0.5 0.75 1 ])

ha(2) = axes('position',[xgraph two_y1 two_w two_h]);
hp(1) = plot(ha(1),t1(:,1),y1(:,1),'linewidth',3,'color','r');
hold on
plot(ha(1),t2(:,1),y2(:,1),'linestyle','-.','linewidth',3,'color','b');

set(ha(2),'xtick',[0 1 2 3 4 5 ],'xticklabel',[0 1 2 3 4 5 ],'ytick',[0 0.25 0.5 0.75 1],'yticklabel',[0 0.25 0.5 0.75 1 ])

set(ha,'xgrid','on','ygrid','on','fontsize',30);

xlabel(ha(2),'Time [$s$]','fontsize',40,'interpreter','latex')
ylabel(ha(2),'Torque $T_l$ [$Nm$]','fontsize',40,'interpreter','latex')




==> matlab/questionB14/compute_impedances.m <==
xgraph = 0.15; %from left
one_y1 = 0.15;
one_w = 0.8;
one_h = 0.8;
%coordinates  for 2 subplots
two_y1 = 0.15;%s2nd graph
two_y2 = 0.6; %1st graph
two_w = 0.8; %width
two_h = 0.35;
%Set grids on all axis.
set(0,'defaultAxesXGrid','on');set(0,'defaultAxesYGrid','on');set(0,'defaultAxesZGrid','on');
% set some other default values
set(0, 'RecursionLimit', 50);set(0, 'DefaultFigurePaperType', 'A4');
set(0, 'Defaultlinelinewidth',5);set(0,'defaultaxeslinewidth',1)
set(0, 'defaultpatchlinewidth',1);set(0, 'DefaultFigureWindowStyle', 'normal');
set(0, 'DefaultAxesBox', 'on');set(0, 'DefaultTextFontSize', 40);
set(0, 'DefaultAxesFontSize', 40);set(0, 'DefaultUicontrolFontSize', 40);
set(0, 'Defaulttextinterpreter','latex')
label_size=50

%Model tuned from test data for HyQ hip joint
%d00301_Chirp_20V_60Hz.mat and d00300_Chirp_10V_60Hz.mat
close all
%JL2=0.12979;      %leg retracted
JL2=0.43899;       %leg extended
                   %impedance tests d00315_imp and d00316_imp suggest that JL2 is around 2 to 2.5 *larger
                   %values used are given below
                   %An important detail I forgot to to tell you, the tests 315 and 316 
                   %had a 5 kg mass attached at the endtip!! This does not require anyway high torque
                   %to the actuator because gravity and inertia forces compensate for oscillation around 0 position
                   
N=100;
R=3.32;
Kt=0.19;
Kw=0.19;
KH=27000;                 %nominal value for gearbox CSD 25 100:1, no load starting torque 7.9e-2 Nm, back driving torque at output 9.6 Nm
Jm= 2.9e-5+0.282e-4;      %emoteq motor inertia + harmonic drive inertia CSD 25, 100:1 
Bm= 1.1e-5/(2*pi/60);     %emoteq motor damping
L=  2.02e-03;             %datasheet; %H %DC motor Inductance
R=  3.32;
%JL2=7e-02; %0.3^2*6 % kgm^2  %link inertia from CAD 7e-02+ mass
BL2=1.9958e-5;
KL2=0;             %not zero when L2 is grounded
%%%%%% manually adjusted parameters to match the motor velocity response
Bm= 0.0015;
BL2= 0.00168;
DH= 0.18;
KH= 3.386e+003;
%%%%%%%%%%%%%% Tuned parameters %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Bm= 0.0015;        %damping
JL1=1e-4;          %inertia 
BL1=0;             %damping
KH=8.0769e3;       %stiffness
Kp=1.9231e3;       %stiffness
BL2=0.7560;        %damping
Dp=7.56;           %damping in parallel with Kp
DH=16.56;          %damping in parallel with KH

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
KL2=0;                           %Stiffness to ground
%KL2=7.17316578e+000;            %gravity from Robotran retracted leg foot no spring
%KL2=1.14568359e+001;            %gravity from Robotran extended  leg foot no spring

%%%%%%%%%% for tests 315 and 316 use  the following values
%KL2=43.3393    %for 5 kg and lc=0.65 seems best fit tests 315 316
%JL2=2.5515     %for 5 kg and lc=0.65 seems best fit tests 315 316

% All retuned to get d00311,d00312 unstable, but d00310 is also unstable (while test was stable)
% matches d00302 with Ctorque [-Kp Kp 0 0 0 0 0] and with [0 -KH KH/N 0 0 0 0]
% and also including DH and Dp
% Dpos 0.985 stability consistent with tests 311,312 
% Dpos 0.985 stability not consistent with test 310
% Dpos 0.940 stability not consistent with test 309
% Dpos 0.940 stability consistent with tests 305,306,307,308(poor stability margins)
% All tests 305 to 312 are 0.1 rad change in ref position and for small amplitudes nonlinear
% friction can make the nonlinear system stable in a small region but the underlying linear system is not stable 
% such level of friction is too high for the other test data

%NEW MODEL equations
%additional inertia added to account for the assembly at the ouput of the
%harmonic amd the link L2 using six pins
%encoder measures the angle of the intermediate inertia
%%%%%% Taking Laplace transforms the differential Equations for the system are               
%%%%%% (Ls+R)*Im = Vm-Kb*wm                                                                                                   (1)
%%%%%% (Jm*s+Bm)*wm = Kt*Im-(1/N)*KH(thetam/N-thetaL1)-(1/N)*DH(thetam_dot/N-thetaL1_dot)+Tfriction                           (2)
%%%%%% (JL1*s+BL1)*wL1 = -Kp(thetaL1-thetaL2)-Dp(theta_dotL1-thetaL2_dot)+KH(thetam/N-thetaL1)+DH(thetam_dot/N-thetaL1_dot)   (3)
%%%%%% (JL2*s+BL2)*wL2 =  Kp(thetaL1-thetaL2)+Dp(thetaL1_dot-thetaL2_dot)+Tdisturbance                                        (4)

%STATE SPACE MODEL
%state=[L2 position, L1 position ,motor position, L2 velocity, L1 velocity, motor velocity, motor current]
%motor variables not reflected to load side
JJ=diag([JL2 JL1 Jm L]);
KK=[-Kp-KL2 Kp 0;Kp -Kp-KH KH/N;0 KH/N -KH/(N^2);0 0 0];
DK=[    -Dp Dp 0;Dp -Dp-DH DH/N;0 DH/N -DH/(N^2);0 0 0];
DK=[DK zeros(4,1)];
%DK=[dampingkh*KK zeros(3,1)];
DD=[-BL2 0 0 0;0 -BL1 0 0;0 0 -Bm Kt;0 0 -Kw -R];
AA=[zeros(3,3) eye(3) zeros(3,1);inv(JJ)*KK inv(JJ)*(DD+DK)];
BB=[zeros(3,1);inv(JJ)*[0;0;0;1]];
BBdist=[zeros(3,1);inv(JJ)*[1;0;0;0]];
BBFrict=[zeros(3,1);inv(JJ)*[0;0;1;0]];   %for friction disturbances

Cmotpos=[0 0 1.0/N 0 0 0 0];                %motor position measured at the output of harmonic drive
Cmotvel=[0 0 0 0 0 1.0/N 0];                %motor velocity measured at the output of harmonic drive
Clinkpos=[0 1 0 0 0 0 0];                   %link L1 position measured by encoder
Clinkvel=[0 0 0 0 1 0 0];                   %link L1 velocity 
%Ctorque=[-Kp Kp 0 0 0 0 0];             %torque sensor measures this? (FITS BETTER EXPERIMENTAL DATA for some combination of values)
%Ctorque=[-Kp Kp 0 -Dp Dp 0 0];         %torque sensor measures this?
CL2p=[1 0 0 0 0 0 0];
CL2v=[0 0 0 1 0 0 0];                       %link L2 velocity (this is where the admittance is computed for interactions with environment)
%Ctorque=[0 -KH KH/N 0 0 0 0];          %torque sensor measures this?
Ctorque=[0 -KH KH/N 0 -DH DH/N 0];     %torque sensor measures this? %theoretically this should be the torque sensor reading
                                       %difficult to discriminate which C is best
                                       %need to look at the link position and velocity

%discretize model
Ts=1e-3;
[AAd BBDistd]=c2d(AA,BBdist,Ts);
[AAd BBFrictd]=c2d(AA,BBFrict,Ts);
[AAd BBd]=c2d(AA,BB,Ts);

AA=AAd;
BB=BBd;

%It seems numerically better to use minreal in sate space and then convert to transfer function
%transfer function from motor voltage to link position
sysmp=tf(ss(AA,BB,Clinkpos,0,Ts));
%transfer function from link position to average link velocity using 4 samples
%zpk convert to zero, pole, gain format
systot=zpk(sysmp);
%get minimum realization, that is cancel common poles and zeros
systotmin=minreal(systot,1e-5);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Closing the torque loop with PI torque controller %%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%output one is the torque sensor
%output two is the link position
%output three is the link velocity
sys0sss=ss(AA,[BB BBFrictd BBDistd],[Ctorque;Clinkpos;CL2v],0,Ts);   %includes Friction disturbances and load disturbances
%systorss=minreal(ss(AA,BB,[Ctorque],0,Ts));
systorss=minreal(balreal(ss(AA,BB,[Ctorque],0,Ts)));

%Append dynamics of the filter at the input voltage
sysfiltin=ss([],[],[],1,Ts);
%sysfiltin=ss(tf([0.6 0],[1 -0.4],Ts));                 %filter approx 150 Hz in code but this also filters the velocity compensation
%sysfiltin=ss(tf([0.5 0],[1 -0.5],Ts));                 %filter approx 114 Hz in code but this also filters the velocity compensation
%sysfiltin=ss(tf([0.4 0],[1 -0.6],Ts));                 %filter approx  83 Hz in code but this also filters the velocity compensation
temp=append(sysfiltin,sys0sss);
sys0sss=connect(temp,[2 1],[1 3 4],[2 3 4]);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% sys0=tf(ss(AA,BB,Ctorque,0,Ts));
% sysmv=tf(ss(AA,BB,CL2v,0,Ts));
% sysmp=tf(ss(AA,BB,Clinkpos,0,Ts));
%sys5sss=(connect(temp,[4 0 0 2],[1 ],[1 ]));
%averaging velocity in feedback path only
Nav=4;              %setting Nav=1 no averaging

[atemp btemp ctemp dtemp]=tf2ss([1 zeros(1,Nav-1) -1]/Nav/Ts,[1 zeros(1,Nav)]);
sysAv=ss(atemp,btemp,ctemp,dtemp,Ts);
%Append dynamics of velocity averaging to system state space model
temp=append(sys0sss,sysAv);
%input four is input to averaging
%output four is average velocity 

%%%%%%%%% NEED TO IMPLEMENT THE LINK VELOCITY COMPENSATION
%Velocity compensation set to 94% may need different PI gains
%this also changes if the load inertia JL increases
%then may need a larger percentage
vgain=(R*Bm+Kt*Kw)/Kt*N;
Dpos=0.940;      %JL=0.07
%Dpos=0.950;      %JL=0.12979 Two inertia one spring model
%Dpos=0.985;      %JL=0.43899 Two inertia one spring model
%Dpos=0.988;      %JL=0.43899 Three inertia two spring model
%Dpos=1.155;      %JL=0.43899 Three inertia two spring model MIGHT BE ESTIMATED TOO LARGE DUE TO NUMERICAL ERRORS USING MINREAL
                  %Dpos maximum can be 1? otherwise a stable pole becomes unstable and if controller gain is low the closed loop 
                  %would be unstable this has been noticed in simulink. No Dpos can be larger than 1 but need to be careful
%Dpos=1.0;
sysDPos=ss([],[],[],[Dpos*vgain],Ts);
temp1=append(temp,sysDPos);
%input five is input to sysDPos
%output five is output of Dpos

%connect link position output to input of averaging velocity (output 2 to input 4)
%connect average velocity output to input of velocity compensation (output 4 to input 5)
%connect velocity compensation output to motor voltage input as positive feedback (output 5 to input 1)
%retain inputs 1 to 3 and outputs 1 to 5

%sys1sss=connect(temp,[4 0 0 2],[1 2 3],[1 2 3 4]);          %this only connects linkpos to input of averaging velocity
sys1sss_lg=connect(temp1,[4 0 0 2;5 0 0 4],[1],[5]);         %this does not close the loop (can be used for root locus)
sys1sss=connect(temp1,[4 0 0 2;5 0 0 4;1 0 0 5],[1 2 3],[1 2 3 4]);

%extract system matrices to compute transfer function from Motor Voltage
%to torque after velocity compensation
[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys1sss);   
%systorvelss=minreal(ss(atemp1,btemp1(:,1),ctemp1(1,:),dtemp1(1,1),Ts));
systorvelss=minreal(balreal(ss(atemp1,btemp1(:,1),ctemp1(1,:),dtemp1(1,1),Ts)));

%Append PI torque controller dynamics
%Implemented in the M-file as Pvel+Ivel/(z-1)
%gains below for single joint cable driven system
% Ptor=2/4.5;                 %Ptor=2, was reduced to cope with range of Pgain and Dgain
% Itor=0.1/4.5;               %Itor=0.1, was also reduced can also use Itor=0.1/2

%Tuned for model from chirp tests 02/02/2012 d00152 and d00153 with Michele
% Ptor=0.7;
% Itor=0.0966;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Designs for JL=0.43899
% Ptor=0.4;
% Itor=0.0180;
%Designs for JL=0.43899, torque and impedance loops not passive for nominal Dpos
% Ptor=0.2;
% Itor=0.0200;
%Designs for JL=0.12979
% Ptor=0.4*2;
% Itor=0.0180*2;
%Designs for JL=0.12979, torque and impedance loops not passive for nominal Dpos
% Ptor=0.4;
% Itor=0.0716;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% %Controller parameters in HyQ code
% P_force=0.6
% I_force=40
% Equivalent to Ptor=0.4;Itor=0.0180
P_force=0.382
I_force=18
Ptor=P_force+I_force*Ts;
Itor=Ptor-P_force;

[atemp btemp ctemp dtemp]=tf2ss([Ptor Itor-Ptor],[1 -1]);
sysTorCont=ss(atemp,btemp,ctemp,dtemp,Ts);
comp1=ss([],[],[],1,Ts);
filtg1=ss([],[],[],1,Ts);

%additional compensation and filters for torque loop
%are not implemented in the simulation in this M-file
%comp1=ss(tf(40/1.75*[1 -1.803 0.8140],[1 -1.047 0.3122],Ts));    %has high gain in high freq region
%comp1=ss(tf(40/1.50*[1 -1.872 0.8813],[1 -1.047 0.3122],Ts));    %has high gain in high freq region
%comp1=ss(tf(214/2.00*[1 -1.872 0.8813],[1 0.8782 0.2847],Ts));    %has even higher gain in high freq region
% comp1=ss(tf(40/3.00*[1 -1.872 0.8813],[1 -1.3077 0.4328],Ts));   %has less high gain in high freq region  %tested
% comp1=ss(tf(40/3.00/4*2*[1 -1.854 0.8604],[1 -1.7162 0.7366],Ts));  %has less high gain in high freq region (can increase gain 4 times)
%comp_final=ss(tf(5.2*1*[1 -1.882 0.8916],[1 -1.616 0.6659],Ts)); %Michele's design can increase gains by 4 (starts getting noisy at 3 so best with gain of 2)
%comp1=comp_final;
%comp1=ss(tf(4*[3.5146 -6.9884 3.4905],[1.0000 -1.9073 0.9241],Ts));  %dnotch1
%comp1=ss(tf(4*[3.2807 -6.4346 3.1693],[1.0000 -1.7562 0.7716],Ts));  %dnotchf better than dnotch1
%filtg1=ss(tf(0.71539/2*[1 1],[1 -0.2846],Ts));     %filter approx 200 Hz less phase lag
%filtg1=ss(tf(0.71539*[1],[1 -0.2846],Ts));         %filter approx 200 Hz more phase lag
%filtg1=ss(tf([0.6 0],[1 -0.4],Ts));                %filter approx 150 Hz in code but this does not filter the velocity compensation

sysTorConttot=series(sysTorCont,comp1);
sysTorConttot=series(sysTorConttot,filtg1);
temp=append(sys1sss,sysTorConttot);
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%input four is input to PI torque controller

%output one is the torque sensor
%output two is the link position
%output three is the link velocity
%output four is average velocity
%output five is output of PI torque controller

%connect torque (output one) to input of torque controller with negative feedback
%connect output 5 to input 1 (Motor Voltage)
%retain inputs 1 to 4 : input four is reference torque
%retain outputs 1 to 5: output five is Motor Voltage
sys2sss=connect(temp,[1 5;4 -1],[1 2 3 4],[1 2 3 4 5]);
%Compute Loop gain for the torque Loop
TorqueLoop_lg=minreal(connect(temp,[1 0 0 5],[4],[1]));

%Summary of Inputs and Outputs for sys2sss after closing torque loop
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%input four is Reference torque

%output one is the torque sensor
%ouput two is the link position
%ouput three is the link velocity
%output four is average velocity
%output five is Motor Voltage

%%%%% END Closing the torque loop with PI controller  %%%%%%%%%%%%%%

%extract system matrices to compute loop gain
%closed loop response and cyclic friction disturbance rejection
[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys2sss);   


%Compute Admittance afer closing torque loop
%Link angular velocity /Torque load disturbance (sys2veldist) THIS IS THE ADMITTANCE
%sys2veldist=ss(atemp1,btemp1(:,3),[CL2v zeros(1,length(ctemp1)-length(CL2v))],0,Ts); %this is wrong when using input filter sysfiltin different from 1

%%INNER TORQUE ALONE
sys2veldist=ss(atemp1,btemp1(:,3),ctemp1(3,:),dtemp1(3,3),Ts);

% bode(sys2veldist);grid;shg
% title('Admittance: Torque disturbance to link velocity (only torque control)')

%For robustnness regarding collisions and contacts with the environment
%OutImp should be passive (see M Williamson MSc thesis, "Series elastic
%Actuators", pp26-28, analysis in thesis is for a simplified model, is the
%condition on the Imaginary part of the impedance <0 correct?)
%
%Plot Admitance with phase correction as suggested by Colgate
%add w*Ts/2 radians to the pahse (w*Ts/2*180/pi in degrees)
figure
www=logspace(-1,3,200)
[hhh1 ppp1 www1]=bode(inv(sys2veldist),www);%[hhh ppp www]=bode((sys2veldist);
%%NB the correction is opposite in the case of admittance
% semilogx(www/2/pi,[ppp(1,:)' ppp(1,:)'-(www*Ts/2)/pi*180]);grid;shg
% title('Phase Impedance: torque loop')
% legend('without correction','with correction added')
phase_linkimpTor=squeeze(ppp1)-(www1*Ts/2)/pi*180;


%%%%%%%%% closing position loop
%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%input four is Reference torque

%output one is the torque sensor
%ouput two is the link position
%ouput three is the link velocity
%output four is average velocity
%output five is Motor Voltage

%adding velocity feedback of impedance control
Dgain=10;
%adding Pgain of impedance control
Pgain=200;
%Pgain=200; Dgain=10;  %test 305,307
%Pgain=400; Dgain=10;  %test 306
%Pgain=1000; Dgain=10;  %test 308
%Pgain=2000; Dgain=10;  %test 309,310
%Pgain=4000; Dgain=40;  %test 311
%Pgain=400; Dgain=10;  %test 312
%Pgain=600;Dgain=30; %tests 315, 316
%Define a pure gain block with two inputs: Link position and average link velocity 
%and one output which is the sum of the inputs multiplied by the block gains
sysPgain=ss([],[],[],[Pgain Dgain],Ts);
sys3sss=append(sys2sss,sysPgain);
%after appending the pure gain block
PosLoop_lg=(connect(sys3sss,[4 6;6 -4],[5],[2]));
sys3sss=connect(sys3sss,[4 6;5 -2;6 -4],[1 2 3 5 4],[1 2 3 4 5]);

%input one is Voltage to Motor
%input two is Friction disturbance to Motor
%input three is the Load disturbance
%input four is input to Pgain
%input five is External Reference Torque  (e.g gravity or inverse dynamics compensation)

%output one is the torque sensor
%ouput two is the link position
%ouput three is the link velocity
%output four is average velocity
%output five is Motor Voltage

%closing impedance position loop

[atemp1 btemp1 ctemp1 dtemp1]=ssdata(sys3sss);   
temp1=(ss(atemp1,btemp1(:,4),ctemp1(2,:),dtemp1(2,4),Ts));
temp1a=(ss(atemp1,btemp1(:,5),ctemp1(2,:),dtemp1(2,5),Ts));
temp2=(ss(atemp1,btemp1(:,4),ctemp1(1,:),dtemp1(1,4),Ts));
temp2a=(ss(atemp1,btemp1(:,5),ctemp1(1,:),dtemp1(1,5),Ts));
sys2closedimp=temp1;      %transfer function from reference pos to link pos
sys2closedtor=temp2;      %transfer function from reference pos to torque
sys2closedimpa=temp1a;    %transfer function from external reference torque to link pos


%OUTER IMPEDANCE+INNERT TORQUE
%transfer function from load disturbance to .......
%this is the admittance and is used for evaluating passivity
%sys2veldistloadPos=(ss(atemp1,btemp1(:,3),[CL2v zeros(1,length(ctemp1)-length(CL2v))],0,Ts)); %this is wrong when using input filter sysfiltin different from 1
sys2veldistloadPos=(ss(atemp1,btemp1(:,3),ctemp1(3,:),dtemp1(3,3),Ts));   %tf from load disturbance to link1 velocity
sys2posdistloadPos=(ss(atemp1,btemp1(:,3),ctemp1(2,:),dtemp1(2,3),Ts));  %tf from load disturbance to link1 position
sys2tordistloadPos=(ss(atemp1,btemp1(:,3),ctemp1(1,:),dtemp1(1,3),Ts));  %tf from load disturbance to torque


% bode(sys2veldistloadPos);grid;shg
% title('Admittance: Torque disturbance to link velocity')

%For robustnness regarding collisions and contacts with the environment
%OutImp should be passive (see M Williamson MSc thesis, "Series elastic
%Actuators", pp26-28, analysis in thesis is for a simplified model, is the
%condition on the Imaginary part of the impedance <0 correct?)
%
%Plot Admitance with phase correction as suggested by Colgate
%add w*Ts/2 radians to the pahse (w*Ts/2*180/pi in degrees)

figure
[hhh2 ppp2 www2]=bode(inv(sys2veldistloadPos),www);%[hhh ppp www]=bode((sys2veldistloadPos));
%%NB the correction is opposite in the case of admittance
% semilogx(www/2/pi,[ppp(1,:)' ppp(1,:)'-(www*Ts/2)/pi*180]);grid;shg
% title('Phase Impedance: Impedance loop')
% legend('without correction','with correction added')
phase_linkimpPos=ppp2(1,:)'-(www2*Ts/2)/pi*180;

%the desired impedance is the following
%link_imp_des=(tf([Dgain/Ts Pgain-Dgain/Ts], [1], Ts));

close all
yLIM=[-90 120] ; yOFFSET=mean(yLIM); ySPAN=0.5*diff(yLIM); 
if not(mod(ySPAN, 3)) TICKVECT=[ -1 -2/3 -1/3 0  1/3 2/3 1 ] 
else TICKVECT=[ -1 -1/2 0  1/2  1 ] 
end


ha(1) = axes('position',[xgraph one_y1 one_w one_h]);
semilogx(www1,phase_linkimpTor,'r',www2,phase_linkimpPos,'b')
ylabel(' $\angle Z(z)$ [$deg$] ','interpreter','latex','fontsize',50)
legend({'Torque loop','Impedance loop'},'location','southeast')
%set(ha(1),'XtickLabel',[],'Ytick',[40 60 80 100 120 140 160],'YtickLabel',[40 60 80 100 120 140 160])
set(ha(1),'ytick',ySPAN*TICKVECT+yOFFSET,'yticklabel',ySPAN*TICKVECT+yOFFSET)
ylim(yLIM)
xlim([1 1e03]/2/pi)
hold on 
line([www(1) www(end)],[90 90],'linestyle','--','color','k')

xlabel('Frequency $[rad/s]$','interpreter','latex')
ylabel(' $\angle Z(z)$ [$deg$] ','interpreter','latex','fontsize',50)


set(gcf, 'Paperunits' , 'centimeters')
set(gcf, 'PaperSize', [40 30]);
set(gcf, 'PaperPosition', [0 0 40 30]);
print(gcf, '-dpdf',strcat('phase_impedance.pdf'))


